Collaborative Object Manipulation on the Water Surface by a UAV-USV Team Using Tethers

This paper introduces an innovative methodology for object manipulation on the surface of water through the collaboration of an Unmanned Aerial Vehicle (UAV) and an Unmanned Surface Vehicle (USV) connected to the object by tethers. We propose a novel mathematical model of a robotic system that combines the UAV, USV, and the tethered floating object. A novel Model Predictive Control (MPC) framework is designed for using this model to achieve precise control and guidance for this collaborative robotic system. Extensive simulations in the realistic robotic simulator Gazebo demonstrate the system's readiness for real-world deployment, highlighting its versatility and effectiveness. Our multi-robot system overcomes the state-of-the-art single-robot approach, exhibiting smaller control errors during the tracking of the floating object's reference. Additionally, our multi-robot system demonstrates a shorter recovery time from a disturbance compared to the single-robot approach.

==> figs/sketch/compile_sketch.sh <==
# get the path to this script
APP_PATH=`dirname "$0"`
APP_PATH=`( cd "$APP_PATH" && pwd )`

cd "$APP_PATH"

if [ -x "$(whereis nvim | awk '{print $2}')" ]; then
  VIM_BIN="$(whereis nvim | awk '{print $2}')"
  HEADLESS="--headless"
elif [ -x "$(whereis vim | awk '{print $2}')" ]; then
  VIM_BIN="$(whereis vim | awk '{print $2}')"
  HEADLESS=""
fi

NAME=${1%.sk}

sketch -T "$1" > "$NAME.tex"

ls

if [ ! "$?" -eq 0 ]; then

  mv "$NAME.tex" > "error.txt"

else

  $VIM_BIN $HEADLESS -E -s -c "%g/amsmath/norm f{lct}amsmath,amsfonts,amssymb,bm" -c "wqa" -- "$NAME.tex"

  latex "$NAME.tex"
  rm "$NAME.tex"

  dvips -Ppdf -G0 "$NAME.dvi"
  rm "$NAME.dvi"

  ps2pdf -dNOSAFER "$NAME.ps"
  pdfcrop "$NAME.pdf" "$NAME.pdf"

  rm "$NAME.ps"
  rm "$NAME.log"
  rm "$NAME.aux"
  rm "texput.log"

fi

